AutoPatch: Automated Generation of Hotpatches for Real-Time Embedded Devices

Real-time embedded devices like medical or industrial devices are increasingly targeted by cyber-attacks. Prompt patching is crucial to mitigate the serious consequences of such attacks on these devices. Hotpatching is an approach to apply a patch to mission-critical embedded devices without rebooting them. However, existing hotpatching approaches require developers to manually write the hotpatch for target systems, which is time-consuming and error-prone. To address these issues, we propose AutoPatch, a new hotpatching technique that automatically generates functionally equivalent hotpatches via static analysis of the official patches. AutoPatch introduces a new software triggering approach that supports diverse embedded devices, and preserves the functionality of the official patch. In contrast to prior work, AutoPatch does not rely on hardware support for triggering patches, or on executing patches in specialized virtual machines. We implemented AutoPatch using the LLVM compiler, and evaluated its efficiency, effectiveness and generality using 62 real CVEs on four embedded devices with different specifications and architectures running popular RTOSes. We found that AutoPatch can fix more than 90% of CVEs, and resolve the vulnerability successfully. The results revealed an average total delay of less than 12.7 $\mu s$ for fixing the vulnerabilities, representing a performance improvement of 50% over RapidPatch, a state-of-the-art approach. Further, our memory overhead, on average, was slightly lower than theirs (23%). Finally, AutoPatch was able to generate hotpatches for all four devices without any modifications.

==> Images/list1.c <==
1 int q6lsm_snd_model_buf_alloc(struct lsm_client *client,size_t len){
2 struct cal_block_data *cal_block = NULL;
3 size_t pad_zero = 0, total_mem = 0;
4 // ...
5 + if ((len > SIZE_MAX - pad_zero) ||
6 + (len + pad_zero >
7 + SIZE_MAX - cal_block->cal_data.size)) {
8 //...
9 goto fail;}
10 // ...
}

==> Images/list3.c <==
1 static inline int is_in_region(u32_t r_index, u32_t start, u32_t size)
2 {
3	u32_t r_addr_start;
4	u32_t r_addr_end;
5	u32_t end;
6
7	r_addr_start = SYSMPU->WORD[r_index][0];
8	r_addr_end = SYSMPU->WORD[r_index][1];
9
10	- if (start >= r_addr_start && (start + size - 1) <= r_addr_end) {
11	+ size = size == 0 ? 0 : size - 1;
12	+ if (u32_add_overflow(start, size, &end)) {
13	+	return 0;
14	+ }
15
16	+ if ((start >= r_addr_start) && (end <= r_addr_end)) {
17	+	return 1;
18	+ }
19
20	return 0;
21 }

==> Images/list4.c <==
{true}
x = 2;
{ x = 2 }
y = 3;
{ x = 2 and y = 3}
z = x * y;
{ x = 2 and y = 3 and z = 6}

==> Images/listLLVMIR10021.c <==
1 %stack_frame = type { i32, i32, i32, i32, i32, i32, i32, i32 }
2 define i64 @filter_10021(%stack_frame* %0) {
3 entry:
4  %op = alloca i32, align 4
5  %ret_code = alloca i32, align 4
6  %1 = getelementptr inbounds %stack_frame, %stack_frame* %0, i32 0, i32 0
7  %r0 = load i32, i32* %1, align 4
8  %2 = getelementptr inbounds %stack_frame, %stack_frame* %0, i32 0, i32 1
9  %r1 = load i32, i32* %2, align 4
10  %3 = getelementptr inbounds %stack_frame, %stack_frame* %0, i32 0, i32 2
11  %r2 = load i32, i32* %3, align 4
12  %4 = getelementptr inbounds %stack_frame, %stack_frame* %0, i32 0, i32 2
13  %r3 = load i32, i32* %4, align 4
14  %5 = getelementptr inbounds %stack_frame, %stack_frame* %0, i32 0, i32 6
15  %r6 = load i32, i32* %5, align 4
16  %6 = getelementptr inbounds %stack_frame, %stack_frame* %0, i32 0, i32 7
17  %r7 = load i32, i32* %6, align 4
18  store i32 0, i32* %op, align 4
19  store i32 0, i32* %ret_code, align 4
20  %n = alloca i32, align 4
21  store i32 %r0, i32* %n, align 4
22  %memory_size = alloca i32, align 4
23  store i32 %r1, i32* %memory_size, align 4
24  br label %entry1

25 entry1:           ; preds = %entry
26  %7 = load i32, i32* %n, align 4, !dbg !50
27  %8 = mul i32 %7, 512, !dbg !52
28  %9 = load i32, i32* %memory_size, align 4, !dbg !53
29  %10 = icmp uge i32 %8, %9, !dbg !54
30  br i1 %10, label %if_then, label %return

31 if_then:          ; preds = %entry1
32  store i32 1, i32* %op, align 4
33  store i32 -22, i32* %ret_code, align 4
34  br label %return

35 return:           ; preds = %entry1, %if_then
36  %op_val = load i32, i32* %op, align 4
37  %11 = zext i32 %op_val to i64
38  %ret_code_val = load i32, i32* %ret_code, align 4
39  %12 = zext i32 %ret_code_val to i64
40  %shifted_op = shl i64 %11, 32
41  %op_ret_sum = add i64 %shifted_op, %12
42  ret i64 %op_ret_sum
43 }

==> Images/listLLVMIRold.c <==
1 define i64 @filter_10021(%stack_frame* %0) {
2 entry:
3  %op = alloca i32, align 4
4  %ret_code = alloca i32, align 4
5  %1 = getelementptr inbounds %stack_frame, %stack_frame* %0, i32 0, i32 0
6  %r0 = load i32, i32* %1, align 4
7  %2 = getelementptr inbounds %stack_frame, %stack_frame* %0, i32 0, i32 1
8  %r1 = load i32, i32* %2, align 4
9  %3 = getelementptr inbounds %stack_frame, %stack_frame* %0, i32 0, i32 2
10 %r2 = load i32, i32* %3, align 4
11 store i32 0, i32* %op, align 4
12 store i32 0, i32* %ret_code, align 4
13 %4 = alloca i32, align 4
14 store i32 %r0, i32* %4, align 4
15 %5 = alloca i32, align 4
16 store i32 %r1, i32* %5, align 4
17 %6 = alloca i32, align 4
18 br label %entry1

19 entry1:        ; preds = %entry
20 %7 = load i32, i32* %4, align 4, !dbg !0
21 %8 = load i32, i32* %4, align 4, !dbg !50
22 %9 = mul i32 %8, 512, !dbg !52
23 %10 = load i32, i32* %5, align 4, !dbg !53
24 %11 = icmp uge i32 %9, %10, !dbg !54
25 br i1 %11, label %if_then, label %return

26 if_then:        ; preds = %entry1
27 store i32 1, i32* %op, align 4
28 store i32 -22, i32* %ret_code, align 4
29 br label %return

30 return:        ; preds = %if_then, %entry1
31 %op_val = load i32, i32* %op, align 4
32 %12 = zext i32 %op_val to i64
33 %ret_code_val = load i32, i32* %ret_code, align 4
34 %13 = zext i32 %ret_code_val to i64
35 %shifted_op = shl i64 %12, 32
36 %op_ret_sum = add i64 %shifted_op, %13
37 ret i64 %op_ret_sum
38 }

